Stochastic Claims Reserving Using State Space Modeling

Claims reserving, also known as Incurred But Not Reported (IBNR) claims prediction, is an important issue in general insurance. State space modeling is widely recognized as a statistically robust method for addressing this problem. In state space model-based claims reserving, the Kalman filter and Kalman smoother algorithms are employed for model fitting, diagnostics, and deriving reserve estimates. Additionally, the simulation smoother algorithm is used to obtain the sampling distribution of the derived reserve estimate. The integration of these three algorithms results in an elegant and transparent claim reserving process. Various state space models (SSMs) have been proposed in the literature for claims reserving. This article outlines a step-by-step process for computing the SSM-based reserve estimate and its associated sampling distribution for any proposed SSM. A brief discussion on model selection is also included. The claims reserving computations are demonstrated using a real-life data set. The state space modeling computations in the illustrations are performed by using the CSSM procedure in SAS Viya/Econometrics software. The SAS code for reproducing the output in the illustrations is provided in the supplementary material.

==> anc/final.sas <==

/*--------ReadMe----------------------------
Supplementary Material associated with:
"Stochastic Claims Reserving Using State Space Modeling"
by Rajesh Selukar

This SAS code reproduces the analysis shown 
in the article.  It is provided without any
gurantees.

It requires access to SAS Viya/Econometrics 2025.1 or
later.  For more information, see 
https://go.documentation.sas.com/doc/en/pgmsascdc/v_061/casecon/casecon_cssm_toc.htm

These programs assume that you have a CAS 
server already available; contact your system administrator 
if you need help starting and terminating a server. 
The code is provided "as is," without any warranties, express or implied,
including but not limited to the implied warranties of merchantability 
and fitness for a particular purpose. The author and his 
employer shall not be liable for any damages
arising from the use of the code.

------------------------------------------------*/

option nodate;
libname mylib cas;

/*--------------Data--------------------------
The claims table that includes both the historical
and future incremental claims.

Note: In the article the development years,
the variable dyear, range between 0 to 9.  
In this program, the development years range between 1 to 10. 
-------------------------------------------*/
data full;
input ayear dyear diag x; 
lx = log(x);
label ayear="Accident Year"
      dyear= "Development Year"
      diag= "Diagonal"
      x ="Incremental Claim"
      lx= "Log(Incremental Claim)"
      ;
datalines;
1 1 1 2501022 
1 2 2 2341440 
1 3 3 1007622 
1 4 4 546127 
1 5 5 288321 
1 6 6 161933 
1 7 7 74853 
1 8 8 37950 
1 9 9 21906 
1 10 10 7010 
2 1 2 2899865 
2 2 3 2604053 
2 3 4 1155090 
2 4 5 617014 
2 5 6 329631 
2 6 7 161943 
2 7 8 81413 
2 8 9 38986 
2 9 10 19314 
2 10 11 10083 
3 1 3 3267626 
3 2 4 2795565 
3 3 5 1258188 
3 4 6 650052 
3 5 7 329904 
3 6 8 158629 
3 7 9 75974 
3 8 10 40778 
3 9 11 17968 
3 10 12 11933 
4 1 4 3273441 
4 2 5 2753362 
4 3 6 1227563 
4 4 7 638982 
4 5 8 305488 
4 6 9 147298 
4 7 10 77662 
4 8 11 41554 
4 9 12 23647 
4 10 13 8963 
5 1 5 3652121 
5 2 6 2986067 
5 3 7 1322326 
5 4 8 656965 
5 5 9 320117 
5 6 10 163935 
5 7 11 85048 
5 8 12 39681 
5 9 13 18704 
5 10 14 9869 
6 1 6 3993680 
6 2 7 3209022 
6 3 8 1351929 
6 4 9 676403 
6 5 10 342434 
6 6 11 176461 
6 7 12 92824 
6 8 13 43870 
6 9 14 18466 
6 10 15 13409 
7 1 7 4432543 
7 2 8 3350567 
7 3 9 1366866 
7 4 10 734163 
7 5 11 400471 
7 6 12 190999 
7 7 13 84350 
7 8 14 42497 
7 9 15 21410 
7 10 16 14401 
8 1 8 4604762 
8 2 9 3253448 
8 3 10 1375894 
8 4 11 748949 
8 5 12 393260 
8 6 13 196828 
8 7 14 102873 
8 8 15 50581 
8 9 16 36167 
8 10 17 15463 
9 1 9 4556591 
9 2 10 3119034 
9 3 11 1393514 
9 4 12 757094 
9 5 13 426651 
9 6 14 201507 
9 7 15 99973 
9 8 16 54631 
9 9 17 27048 
9 10 18 14157 
10 1 10 4454117 
10 2 11 3035876 
10 3 12 1342558 
10 4 13 784309 
10 5 14 423950 
10 6 15 200252 
10 7 16 90238 
10 8 17 48777 
10 9 18 25829 
10 10 19 16916  
;

proc sort data=full;
   by ayear dyear;
run;

data full(drop=oldC);
   label c = "Cumulative Claims"
         d = "Development Ratio"
         ld = "Log(Development Ratio)"
         rwise = "Row-Wise Time Index"
         ;
   retain c oldC rwise 0;
   set full;
   by ayear dyear;
   rwise = rwise+1;
   if first.ayear then do;
       c = x;
       d = c;
   end;
   else do;
       c = c + x;
       d = c/oldC;
   end;
   oldC = c;
   ld = log(d);
run;

data history;
   set full;
   if diag >= 11 then do;
       x = .; lx = .; 
       c = .; d = .; ld = .;
   end;
run;

data future;
   set full;
   where diag >= 11;
run;

proc summary data=future print sum;
   title True Reserve;
   var x;
run;
title;
/*---------------------
The following ChainLadder table contain claims 
reserve summary estimates that are associated with the
table of historical claims (the history table) are calculated
using the R package ChainLadder.  The true-reserve
value is also included (all in Millions).
----------------------*/
data ChainLadder;
   TrueReserve = 11.854;
   CLEstimate = 12.905;
   SE = 0.564;
   CLEstimatePlusSE = 13.469;
   CLEstimatePlus2SE = 14.033;
   CV =  0.0437;
   format cv percent8.2;
run;

proc print data=ChainLadder noobs;
   title True Reserve and the ChainLadder Methdod-Based Summary Measures;
   var TrueReserve CLEstimate SE CLEstimatePlusSE CLEstimatePlus2SE CV;
   format TrueReserve CLEstimate SE CLEstimatePlusSE CLEstimatePlus2SE d8.2;
run;

*-------------------------
Next few macros are for models with response
variable y=ld (the Hertig and CC models).

These macros assume response variable ld is
named y.
Macros:
1. yPrep -- preparation for combining history with 
            the simulated predictions
2. postY -- Produce RHat samples
3. hertigFit and hertigSim do the modeling for the Hertig model
4. CCFit and CCSim do the modeling for the CC model
--------------------------------;


/*--------------------
For models that use y = ld = log(c_j/c_j-1) as the response
variable, the yPrep macro creates a data set that 
can be merged with the outpred= data set created by
the SIMSMOOTH statement of PROC CCSM.  This merged table can then
be used to inverse-transform the y-predictions (by using the
postY macro defined later)
and compute the sum of predicted claims (RHat) for each
simulation, which is the ultimate goal.

The input parameter for this macro is a table 
like history table (with y = ld).
nSim is the same as the NSIM= parameter in the SIMSMOOTH statement
of PROC CSSM
(it is assumed that SEED=1 in the SIMSMOOTH statement).
The prepOut is the output table of this macro.
The columns in this output table are:
diag ayear dyear
simsmooth_y (= non-missing y from the input table)
yMiss, a flag variable (=0)
----------------------*/

%macro yPrep(input, nSim, prepOut);
   data one(keep=ayear dyear diag simsmooth_y yMiss);
       set &input;
       where y ^=. ;
       simsmooth_y = y;
       yMiss = 0;
   run;
   data one0;
      set one;
      seed = -1;
   run;

   data out;
      set one;
      do seed = 1 to &nSim;
          output;
      end;
   run;
   data out;
      set one0 out;
   run;

   proc sort data=out out=&prepOut;
      by seed diag ayear dyear;
   run;
%mend yPrep;

/*-------------------------------
For models that use y = ld = log(c_j/c_j-1) as the response
variable, the postY macro creates a table,
predSumOut, that contains the sum of simulated predictions of
claims for the future triangle for seeds -1 and 1 to nSim.

Parameters:
input = a table like history (same as the DATA= table
   for PROC CSSM).
simSmoothIn = OUTPRED= table in the SIMSMOOTH statement of 
   the PROC CSSM call.
nSim = number of simulations requested in the SIMSMOOTH statement
   (assumes SEED=1).

predSumOut is the output table generated by the macro.  It has
the following variables:
seed (values= -1, 1, 2, ..., nSim)
Rhat = sum of (simulated) predictions

predSumOut (with "where seed > -1") provides
the sampling distribution of predicted total claims (RHat).

---------------------------------*/

%macro postY(input, simSmoothIn, nSim, predSumOut);
data predLocal;
   set &simSmoothIn;
   yMiss = 1;
   dyear = diag - ayear + 1;
run;

proc sort data=predLocal;
   by seed diag ayear dyear;
run;

%yPrep(&input, &nSim, tmpPrep);
    
data all;
   merge predLocal tmpPrep;
   by seed diag ayear dyear;
run;

proc sort data=all;
   by seed ayear dyear;
run;

data allSim;
   retain lastCY;
   set all;
   by seed ayear dyear;
   if dyear=1 then do;
       if simsmooth_y ^=. then do;
           cy = exp(simsmooth_y);
           simx = cy;
       end;
       else do;
           cy = .; simx = .;
       end;
   end;
   else do;
       if simsmooth_y ^=. and lastCY ^=. then do;
           cy = exp(simsmooth_y)*lastCY;
           simx = cy - lastCY;
       end;
       else do;
           cy = .; simx = .;
       end;
   end;
   lastCY = cy;
run;

data finalSim(keep=seed ayear dyear simsmooth_y value);
   set allSim;
   where yMiss=1;
   value = simx;
run;

proc means data=finalSim noprint;
   by seed;
   var value;
   output out=&predSumOut sum=RHat;
run;
%mend postY;


*========= Hertig Model=========================;
*-------
Fitting of the Hertig model.
---------;
%macro hertigFit(data, lib, nSim);
   title Model: Hertig;
   proc cssm data=&data like=marginal plots=none;
       id diag interval=obs;
       obsIndex ayear;
       parms lh1 lh2 lh3 lh4 lh5 lh6 lh7 lh8 lh9;
       array irregVar{10} v1-v10;
       array logH{9} lh1 lh2 lh3 lh4 lh5 lh6 lh7 lh8 lh9;
       
       do i=1 to 9;
          irregVar[i] = exp(2*logH[i]);
       end;
       v10 = irregVar[9];

       array col{10} col1-col10;
       do i=1 to 10;
          col[i] = (dyear=i);
       end;
       
       do i=1 to 10;
          if dyear=i then wnVar = irregVar[i];
       end; 
       irregular wn variance=wnVar;

       model y = col1-col10 wn;
       output out=&lib..outHertig pdv press;
       simsmooth outmodel=&lib..hertigModel;
   run;

   proc print data=&lib..outHertig(obs=1);
   var v1-v10;
   run;
%mend hertigFit;

*-------
Runs simulation smoother and produces RHatHertig, 
which contains the simulated RHat for the Hertig model.
---------;
%macro hertigSim(data, lib, nSim);
    proc cssm data=&data;
      simsmooth inmodel=&lib..hertigModel seed=1 NSIM=&nSim 
        outpred=&lib..predHertig; 
    run;
    %postY(&data, &lib..predHertig, &nSim, predSumOut);
    data RHatHertig;
      length model$ 15;
      set predSumOut;
      model = "Hertig";
    run;
%mend hertigSim;

/*========= Calendar-year correlation (CC) model=================*/
*-------
Fitting of the CC model.
---------;
%macro ccFit(data, lib, nSim);
   title Model: CC;
   proc cssm data=&data like=marginal plots=none;
   id diag interval=obs;
   obsIndex ayear;
   parms lh1 lh2 lh3 lh4 lh5 lh6 lh7 lh8 lh9;
   
   array irregVar{10} v1-v10;
   array irregStd{10} std1-std10;
   array logH{9} lh1 lh2 lh3 lh4 lh5 lh6 lh7 lh8 lh9;
   do i=1 to 9;
      irregVar[i] = exp(2*logH[i]);
      irregStd[i] = exp(logH[i]);
   end;
   v10 = irregVar[9];
   std10 = irregStd[9];
   array col{10} col1-col10;
   tauMult = 1;
   do i=1 to 10;
      col[i] = (dyear=i);
      if dyear=i then tauMult = irregStd[i];
   end;

   parms ltau;
   lambda = exp(ltau);
   state tau(1) T(I) cov(d)=(lambda);*starts at 0;
   comp tauTerm = (tauMult)*tau[1];
   comp tauTrend = tau[1];
   
   do i=1 to 10;
      if dyear=i then wnVar = irregVar[i];
   end; 
   irregular wn variance=wnVar;
   model y = col1-col10 tauTerm wn;
   eval pattern = col1+col2+col3+col4+col5+col6+
                    col7+col8+col9+col10+tauTerm;
   output out=&lib..outCC pdv press;
   simsmooth outmodel=&lib..CCModel;
   run;

   proc print data=&lib..outCC(obs=1);
   var lambda v1-v10;
   run;
%mend ccFit;
*-------
Runs simulation smoother and produces RHatCC, 
which contains the simulated RHat for the CC model.
---------;
%macro CCSim(data, lib, nSim);
    proc cssm data=&data;
      simsmooth inmodel=&lib..CCModel seed=1 NSIM=&nSim 
        outpred=&lib..predCC; 
    run;
    %postY(&data, &lib..predCC, &nSim, predSumOut);
    data RHatCC;
      length model$ 15;
      set predSumOut;
      model = "CC";
    run;
%mend CCSim;

*-------------------------
Next few macros are for models with response
variable lx (the BSM and Verral models).

These macros assume response variable ld is
named y.
Macros:

1. postLog -- Produce RHat samples
2. verralFit and verralSim do the modeling for the Verral model
3. BSMFit and BSMSim do the modeling for the BSM model
--------------------------------;


/*
For models that use lx=log(Individual claims) as
the response variable, postLog macro creates data set,
predSumOut, that (with "where seed > -1") provides
the sampling distribution of RHat, the predicted total claims. 
*/
%macro postLog(simSmoothIn, predSumOut);
data predLocal;
   set &simSmoothIn;
   value = exp(simsmooth_lx);
run;
proc sort data=predLocal;
   by seed;
run;

proc means data=predLocal noprint;
   by seed;
   var value;
   output out=&predSumOut sum=RHat;
run;
%mend postLog;

*========== Verral Model ==============;
*-------
Fitting of the Verral model.
Allows column-effect RW to continue in the future.
---------;
%macro verralFit(data, lib, nSim);
   title Model: Verral;
   proc cssm data=&data like=marginal plots=none;
       id diag interval=obs;
       obsIndex ayear;
       parms lcolV lrowV;
       parms lv;
       
       rowV = exp(lrowV);
       colV = exp(lcolV);
       ev = exp(lv);
       
	   *specify column-beta evolution;
       array colvec{9};
       array colQ{9};
       
       do i=1 to 9;
           colvec[i] = 0;
           colQ[i] = 0;
           
       end;
       if dyear >= 2 then colvec[dyear-1] = 1;
       if diag >= 2 then do;*this permits RW continuation in the future;
           do i=2 to 10;
               if i <= diag then colQ[i-1] = colV;
           end;
       end;
	   
       state colBeta(9) t(I) cov(d)=(colQ) A1(9);
       comp signal0 = (colvec)*colBeta;

	   *specify row-beta evolution;
       array rowvec{10};
       array rowQ{10};
       array rowW{10};
       do i=1 to 10;
          rowvec[i] = (i=ayear);
          rowQ[i] = 0;
          rowW[i] = 0;
       end;

       if diag = 2 then rowW[2] = 1;

       if diag >= 3 and diag <= 10 then rowQ[diag] = rowV;
       array tMat{10, 10};
       do i=1 to 10;
           do j=1 to 10;
               tMat[i,j] = 0;
           end;
       end;
        if diag >= 3 and diag <= 10 then do;
          do i=1 to 10;
             if i < diag then tMat[i,i] = 1;
          end;
          tMat[diag,diag-1] = 1;
        end;
        else if diag > 10 then do;
           do i=1 to 10;
              tMat[i,i] = 1;
           end;
        end;

       state rowBeta(10) t(g)=(tMat) W(g)=(rowW) cov(d)=(rowQ);
       comp signal1 = (rowvec)*rowBeta;

       irregular wn variance=ev; 
       one = 1;
       model lx = one signal0 signal1 wn;
       eval pattern = one + signal0 + signal1;
       output out=&lib..overral press pdv;
       simsmooth outmodel=&lib..verral;
    run;
    proc print data=&lib..oVerral(obs=1);
        var rowV colV ev;
    run;
    
%mend verralFit;

*-------
Runs simulation smoother and produces RHatVerral, 
which contains the simulated RHat for the Verral model.
---------;
%macro verralSim(data, lib, nSim);
    proc cssm data=&data;
       simsmooth inmodel=&lib..verral seed=1 nsim=&nSim
      outpred=&lib..predVerral;
    run;
    %postLog(&lib..predVerral, predSumOut);
    data RHatVerral;
        length model$ 15;
        set predSumOut;
        model = "Verral";
    run;
%mend verralSim;

*=============BSM Model ==========;
*-------
Fitting of the BSM model.
---------;
%macro BSMFit(data, lib, nSim);
   title Model: BSM With Season Length = 10 ;
   proc cssm data=&data like=marginal plots=none;
   id rwise interval=obs;
   trend rw(rw);
   state s10(1) type=season(length=10 keeph=1 2 3) cov(d);
   comp season = s10[1];
   irregular wn;
   model lx = rw season wn;
   eval pattern = rw + season;
   output out=&lib..oBSM press pdv;
   simsmooth outmodel=&lib..BSM;
   run;
%mend BSMFit;

*-------
Runs simulation smoother and produces RHatBSM, 
which contains the simulated RHat for the BSM model.
---------;
%macro BSMSim(data, lib, nSim);
   proc cssm data=&data;
   simsmooth inmodel=&lib..BSM seed=1 nsim=&nSim
      outpred=&lib..predBSM;
   run;
   %postLog(&lib..predBSM, predSumOut);
   data RHatBSM;
      length model$ 15;
      set predSumOut;
      model = "BSM";
   run;
%mend BSMSim;

*============Macro Definitions Done==============================;

*========= Run Claims Reserving Steps for Different Models========;
%let nSim=10000;
%let lib = mylib;

*Hertig and CC Models=========;
data mylib.historyLD;
   set history;
   y = ld;
run;

%hertigFit(mylib.historyLD, &lib, &nSim);
%hertigSim(mylib.historyLD, &lib, &nSim);

%CCFit(mylib.historyLD, &lib, &nSim);
%CCSim(mylib.historyLD, &lib, &nSim);

*Verral and BSM Models=========;
data mylib.history;
   set history;
run;

%VerralFit(mylib.history, &lib, &nSim);
%VerralSim(mylib.history, &lib, &nSim);

%BSMFit(mylib.history, &lib, &nSim);
%BSMSim(mylib.history, &lib, &nSim);

*========= Claims Reserving Steps Run ========;

*========Output Display==========;
*Combine RHat samples for all models and seed=-1,
   and change the unit to million;
data allRhatMean(drop=_TYPE_ _FREQ_);
   set RHatCC RHatVerral RHatHertig RHatBSM;
   where seed = -1;
   NSim = _FREQ_;
   RHat = RHat/1000000;
   label RHat = "Claims Reserve";
run;

proc print data=allRhatMean noobs;
title Point Estimates of R For Different Models;
title2 Known R Value = 11.85 and CL Estimate = 12.90;
var Model RHat;
run;
title;
*Combine RHat samples for all models and seed > -1, 
  and change the unit to million;
data allRhat(drop=_TYPE_ _FREQ_);
   set RHatCC RHatVerral RHatHertig RHatBSM;
   where seed > -1;
   NSim = _FREQ_;
   RHat = RHat/1000000;
   label RHat = "Claims Reserve";
run;

proc sort data=allRhat;
   by model;
run;

proc summary data=allRhat;* print mean std cv q3 p90;
   by model;
   var RHat;
   output out=allRhatSummary mean=mean std=std p1=p1 p5=p5
   q1=q1 median=median q3=q3 p90=p90 p95=p95 p99=p99 cv=cv qrange=qrange;
run;
data allRhatSummary;
   set allRhatSummary;
   cv = cv/100;
run;
proc sort data=allRhatSummary;
   by mean;
run;

proc print data=allRhatSummary noobs;
   title Summary Measures for the Sampling Distribution of RHat;
   title2 Based on 10,000 Draws;
   format cv percent8.2;
   var model mean median q1 q3 p90 p99 std cv qrange;
   format mean median q1 q3 p90 p99 std qrange d8.2;
run;


proc sgplot data=allRhat; 
   title Model CC: Sampling Distribution of R (Values in Millions);
   title2 Based on 10,000 Draws;
   where model="CC";
   histogram Rhat;
   refline 11.85 / axis=x lineattrs=(pattern=solid color=red)
        legendlabel="True R = 11.85" name="Coeff";
   refline 12.91 / axis=x lineattrs=(pattern=dash color=green)
        legendlabel="CL Estimate = 12.91" name="Coeff1";
   refline 13.47 / axis=x lineattrs=(pattern=dash color=blue)
        legendlabel="CL Estimate + SE = 13.47" name="Coeff2";
    discreteLegend "Coeff" "Coeff1" "Coeff2";
run;

proc sgplot data=allRhat; 
   title Model Verral: Sampling Distribution of R (Values in Millions);
   title2 Based on 10,000 Draws;
   where model="Verral";
   histogram Rhat;
   refline 11.85 / axis=x lineattrs=(pattern=solid color=red)
        legendlabel="True R = 11.85" name="Coeff";
   refline 12.91 / axis=x lineattrs=(pattern=dash color=green)
        legendlabel="CL Estimate = 12.91" name="Coeff1";
   refline 13.47 / axis=x lineattrs=(pattern=dash color=blue)
        legendlabel="CL Estimate + SE = 13.47" name="Coeff2";
    discreteLegend "Coeff" "Coeff1" "Coeff2";
run;

proc sgplot data=allRhat; 
   title Model Hertig: Sampling Distribution of R (Values in Millions);
   title2 Based on 10,000 Draws;
   where model="Hertig";
   histogram Rhat;
   refline 11.85 / axis=x lineattrs=(pattern=solid color=red)
        legendlabel="True R = 11.85" name="Coeff";
   refline 12.91 / axis=x lineattrs=(pattern=dash color=green)
        legendlabel="CL Estimate = 12.91" name="Coeff1";
   refline 13.47 / axis=x lineattrs=(pattern=dash color=blue)
        legendlabel="CL Estimate + SE = 13.47" name="Coeff2";
    discreteLegend "Coeff" "Coeff1" "Coeff2";
run;

proc sgplot data=allRhat; 
   title Model BSM: Sampling Distribution of R (Values in Millions);
   title2 Based on 10,000 Draws;
   where model="BSM";
   histogram Rhat;
   refline 11.85 / axis=x lineattrs=(pattern=solid color=red)
        legendlabel="True R = 11.85" name="Coeff";
   refline 12.91 / axis=x lineattrs=(pattern=dash color=green)
        legendlabel="CL Estimate = 12.91" name="Coeff1";
   refline 13.47 / axis=x lineattrs=(pattern=dash color=blue)
        legendlabel="CL Estimate + SE = 13.47" name="Coeff2";
    discreteLegend "Coeff" "Coeff1" "Coeff2";
run;

proc sgpanel data=allRhat;
   title Sampling Distribution of R (Values in Millions);
   title2 Based on 10,000 Draws;
   panelby model;
   histogram Rhat;
   refline 11.85 / axis=x lineattrs=(pattern=solid color=red)
        legendlabel="True R = 11.85" name="Coeff";
   refline 12.91 / axis=x lineattrs=(pattern=dash color=green)
        legendlabel="CL Estimate = 12.91" name="Coeff1";
   refline 13.47 / axis=x lineattrs=(pattern=dash color=blue)
        legendlabel="CL Estimate + SE = 13.47" name="Coeff2";
    discreteLegend "Coeff" "Coeff1" "Coeff2";
run;








